Resource theory of asymmetric distinguishability for quantum channels

This paper develops the resource theory of asymmetric distinguishability for quantum channels, generalizing the related resource theory for states [arXiv:1010.1030; arXiv:1905.11629]. The key constituents of the channel resource theory are quantum channel boxes, consisting of a pair of quantum channels, which can be manipulated for free by means of an arbitrary quantum superchannel (the most general physical transformation of a quantum channel). One main question of the resource theory is the approximate channel box transformation problem, in which the goal is to transform an initial channel box (or boxes) to a final channel box (or boxes), while allowing for an asymmetric error in the transformation. The channel resource theory is richer than its counterpart for states because there is a wider variety of ways in which this question can be framed, either in the one-shot or $n$-shot regimes, with the latter having parallel and sequential variants. As in our prior work [arXiv:1905.11629], we consider two special cases of the general channel box transformation problem, known as distinguishability distillation and dilution. For the one-shot case, we find that the optimal values of the various tasks are equal to the non-smooth or smooth channel min- or max-relative entropies, thus endowing all of these quantities with operational interpretations. In the asymptotic sequential setting, we prove that the exact distinguishability cost is equal to the channel max-relative entropy and the distillable distinguishability is equal to the amortized channel relative entropy of [arXiv:1808.01498]. This latter result can also be understood as a solution to Stein's lemma for quantum channels in the sequential setting. Finally, the theory simplifies significantly for environment-seizable and classical--quantum channel boxes.

==> anc/channel_approx_SDPs.m <==

clear;
%%% requirements
%%% CVX + QETLAB


%% dimension & channel set up

da = 2;
db = 2;
dc = 2;
dd = 2;

JN = RandomSuperoperator(2);
JM = RandomSuperoperator(2);
JK = RandomSuperoperator(2);
JL = RandomSuperoperator(2);

value_prime = channel_approx(JN,JM,JK,JL,[da db dc dd])
value_dual = channel_approx_dual(JN,JM,JK,JL,[da db dc dd])

%% prime SDP for the approximate channel box transformation problem
function value = channel_approx(JN,JM,JK,JL,dim)
    PB = eye(2)/2;
    
    da = dim(1,1);
    db = dim(1,2);
    dc = dim(1,3);
    dd = dim(1,4);
    cvx_begin sdp quiet
    variable Z(dc*dd,dc*dd) hermitian
    variable G(da*db*dc*dd,da*db*dc*dd) hermitian
    variable u
    
    minimize u
    subject to     
           u >= 0;
           Z >= 0;
           G >= 0;
           PartialTrace(Z,2,[dc dd]) <= u*eye(dc);
           JK - PartialTrace(G*kron(JN.',eye(dc*dd)),[1 2],[da db dc dd]) <= Z;
           JL == PartialTrace(G*kron(JM.',eye(dc*dd)),[1 2],[da db dc dd]);
           PartialTrace(G,[1 4],[da db dc dd]) == eye(db*dc);
           PartialTrace(G,4,[da db dc dd]) == PermuteSystems(kron(PartialTrace(G,[2 4],[da db dc dd]),PB),[1 3 2],[da dc db]);
    cvx_end
    
    value = u;
end

%% dual SDP for the approximate channel box transformation problem

function value = channel_approx_dual(JN,JM,JK,JL,dim)
    da = dim(1,1);
    db = dim(1,2);
    dc = dim(1,3);
    dd = dim(1,4);
    
    cvx_begin sdp quiet
    variable Y(dc*dd,dc*dd) hermitian
    variable M(dc,dc) hermitian
    variable W(dc*dd,dc*dd) hermitian
    variable S(db*dc,db*dc) hermitian
    variable L(da*db*dc,da*db*dc) hermitian
    s = trace(JK*Y) + trace(JL*W) + trace(S);
    s = (s+s')/2;
    
    maximize s
    subject to     
          Y >= 0;
          M >= 0;
          trace(M) <= 1;
          Y <= kron(M,eye(dd));
          kron(JN.',Y)+kron(JM.',W)+PermuteSystems(kron(eye(da*dd),S),[1 3 4 2],[da dd db dc])+...
           kron(L,eye(dd)) - PermuteSystems(kron(eye(db*dd),PartialTrace(L,2,[da db dc])/db),[3 1 4 2],[db dd da dc])<=0;
    cvx_end
    
    value = s;
end



==> anc/smooth_channel_max_SDPs.m <==

clear;
%% requirements
%%% requirements
%%% CVX + QETLAB


%% dimension & channels

da = 2;
db = 2;

eps = 0.05; %error tolerance

JN = RandomSuperoperator(2); %choi matrix of channel N
JM = RandomSuperoperator(2); %choi matrix of channel M


value_prime = smooth_channel_max(JN,JM,eps,[da db])
value_dual = smooth_channel_min_dual(JN,JM,eps,[da db])

%% prime SDP for smooth min relative entropy
function value = smooth_channel_max(JN,JM,eps,dim)
     
    da = dim(1,1);
    db = dim(1,2);
    cvx_begin sdp quiet
    variable Z(da*db,da*db) hermitian
    variable W(da*db,da*db) hermitian
    variable s
    
    minimize s
    subject to     
          W <= s*JM;
          PartialTrace(W,2,dim) == eye(da)
          Z >= 0; W >= 0; s >= 0;
          PartialTrace(Z,2,dim) <= eps*eye(da);
          JN - W <= Z
    cvx_end
    
    value = log2(s);
end

%% dual SDP for smooth min relative entropy

function value = smooth_channel_min_dual(JN,JM,eps,dim)
    da = dim(1,1);
    db = dim(1,2);
    
    cvx_begin sdp quiet
    variable Y1(da*db,da*db) hermitian
    variable Y4(da,da) hermitian
    variable Y5(da*db,da*db) hermitian
    variable Z(da,da) hermitian
 
    s = trace(Z) - eps*trace(Y4) + trace(Y5*JN);
    s = (s+s')/2;
    
    maximize s
    subject to     
          Y1 >= 0;
          Y4 >= 0;
          Y5 >= 0;
          (trace(JM*Y1) + trace(JM*Y1)')/2  <= 1;
          Y5 <= kron(Y4,eye(db));
          kron(Z,eye(db)) + Y5 <= Y1;
    cvx_end
    
    value = log2(s);
end



==> anc/smooth_channel_min_SDPS.m <==

clear;
%% requirements


%%% requirements
%%% CVX + QETLAB

%% dimension & channels

da = 2;
db = 2;

eps = 0.05;  %error tolerance

JN = RandomSuperoperator(2); %choi matrix of channel N
JM = RandomSuperoperator(2); %choi matrix of channel M


value_prime = smooth_channel_min(JN,JM,eps,[da db])
 value_dual = smooth_channel_min_dual(JN,JM,eps,[da db])

%% prime SDP for smooth min relative entropy
function value = smooth_channel_min(JN,JM,eps,dim)
     
    da = dim(1,1);
    db = dim(1,2);
    cvx_begin sdp quiet
    variable Q(da*db,da*db) hermitian
    variable rho(da,da) hermitian
    
    s = trace(JM*Q);
    s = (s+s')/2;
    
    minimize s
    subject to     
          (trace(Q*JN) + trace(Q*JN)')/2 >= 1-eps;
          Q >= 0;
          rho >= 0;
          trace(rho) == 1;
          Q <= kron(rho,eye(db));  
    cvx_end
    
    value = -log2(s);
end

%% dual SDP for smooth min relative entropy

function value = smooth_channel_min_dual(JN,JM,eps,dim)
    da = dim(1,1);
    db = dim(1,2);
    
    cvx_begin sdp quiet
    variable Y(da*db,da*db) hermitian
    variable u
    variable lambda
    s = (1-eps)*lambda - u;
    
    maximize s
    subject to     
          lambda*JN <= JM + Y;
          PartialTrace(Y,2,dim) <= u*eye(da);
          lambda >= 0; 
          u >= 0; 
          Y >= 0;   
    cvx_end
    
    value = -log2(s);
end


